Knots that share four surgeries

Distinct knots K, K' can sometimes share a common p/q-framed Dehn surgery. A folk conjecture held that for a fixed pair of knots, this can occur for at most one value of p/q. We disprove this conjecture by constructing pairs of distinct knots K,K' that have common Dehn surgeries for four distinct slopes. We also construct non-isotopic Legendrian knots K,K' that have contactomorphic contact (+1)-and (-1)-surgeries, disproving an analogous conjecture in contact geometry.

==> code/Distinguish_pairs_from_Hopf_RGB_links.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "b31d39ed",
   "metadata": {},
   "source": [
    "In this notebook we will consider various Hopf RGB links and create the knots K_B^{0,n} and K_G^{0,n} for small values of n. Then we will compute various knot invariants of these knots and in particular distinguish them. We will also verify that the knots really share four surgeries.\n",
    "\n",
    "First we load the necessary functions."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "8a4c304a",
   "metadata": {},
   "outputs": [],
   "source": [
    "import snappy\n",
    "import time\n",
    "\n",
    "### Find positive triangulations\n",
    "\n",
    "def all_positive(manifold):\n",
    "    '''\n",
    "    Checks if the solution type of a triangulation is positive.\n",
    "    '''\n",
    "    return manifold.solution_type() == 'all tetrahedra positively oriented'\n",
    "\n",
    "def find_positive_triangulations(manifold,number=1,tries=100):\n",
    "    '''\n",
    "    Searches for one triangulation with a positive solution type.\n",
    "    (Or if number is set to a different value also for different such triangulations.)\n",
    "    '''\n",
    "    M = manifold.copy()\n",
    "    pos_triangulations=[]\n",
    "    for i in range(tries):\n",
    "        if all_positive(M):\n",
    "            pos_triangulations.append(M)\n",
    "            if len(pos_triangulations)==number:\n",
    "                return pos_triangulations\n",
    "            break\n",
    "        M.randomize()\n",
    "    for d in M.dual_curves(max_segments=500):\n",
    "        X = M.drill(d)\n",
    "        X = X.filled_triangulation()\n",
    "        X.dehn_fill((1,0),-1)\n",
    "        for i in range(tries):\n",
    "            if all_positive(X):\n",
    "                pos_triangulations.append(X)\n",
    "                if len(pos_triangulations)==number:\n",
    "                    return pos_triangulations\n",
    "                break\n",
    "            X.randomize()\n",
    "\n",
    "    # In the closed case, here is another trick.\n",
    "    if all(not c for c in M.cusp_info('is_complete')):\n",
    "        for i in range(tries):\n",
    "            # Drills out a random edge\n",
    "            X = M.__class__(M.filled_triangulation())\n",
    "            if all_positive(X):\n",
    "                pos_triangulations.append(X)\n",
    "                if len(pos_triangulations)==number:\n",
    "                    return pos_triangulations\n",
    "            break\n",
    "            M.randomize()\n",
    "    return pos_triangulations\n",
    "\n",
    "### CHECKING FOR ISOMETRIES\n",
    "\n",
    "def better_is_isometric_to(X,Y,return_isometries=False,index=100,try_hard=False):\n",
    "    \"\"\"\n",
    "    Returns True if X and Y are isometric.\n",
    "    Returns False if SnapPy could not verify it.\n",
    "     \"\"\" \n",
    "    if return_isometries==False:\n",
    "        if X.homology()!=Y.homology():\n",
    "            return False\n",
    "        for i in (0,index):\n",
    "            try:\n",
    "                w=X.is_isometric_to(Y)\n",
    "                if w:\n",
    "                    return w\n",
    "            except (RuntimeError,snappy.SnapPeaFatalError):\n",
    "                pass\n",
    "            X.randomize()\n",
    "            Y.randomize()\n",
    "        if try_hard:\n",
    "            pos_triang_X=find_positive_triangulations(X,number=2,tries=index)\n",
    "            pos_triang_Y=find_positive_triangulations(Y,number=2,tries=index)\n",
    "            for X in pos_triang_X:\n",
    "                for Y in pos_triang_Y:\n",
    "                    w=better_is_isometric_to(X,Y,index=100,try_hard=False)\n",
    "                    if w==True:\n",
    "                        return w\n",
    "        return False\n",
    "    if return_isometries==True:\n",
    "        if X.homology()!=Y.homology():\n",
    "            return []\n",
    "        for i in (0,index):\n",
    "            try:\n",
    "                w=X.is_isometric_to(Y,return_isometries)\n",
    "                if w!=False:\n",
    "                    return w\n",
    "            except (RuntimeError,snappy.SnapPeaFatalError):\n",
    "                pass\n",
    "            X.randomize()\n",
    "            Y.randomize()\n",
    "        if try_hard:\n",
    "            pos_triang_X=find_positive_triangulations(X,number=2,tries=index)\n",
    "            pos_triang_Y=find_positive_triangulations(Y,number=2,tries=index)\n",
    "            for X in pos_triang_X:\n",
    "                for Y in pos_triang_Y:\n",
    "                    w=better_is_isometric_to(X,Y,return_isometries,index=100,try_hard=False)\n",
    "                    if w!=[]:\n",
    "                        return w\n",
    "        return []\n",
    "    \n",
    "def orientation_preserving_isometric(M,N,index=100,try_hard=False):\n",
    "    '''\n",
    "    Searches for an orientation preserving isometry.\n",
    "    '''\n",
    "    for c in M.dual_curves(max_segments=500):\n",
    "        P=M.drill(c)\n",
    "        for d in N.dual_curves(max_segments=500):\n",
    "            Q=N.drill(d)\n",
    "            for isom in better_is_isometric_to(P,Q,return_isometries=True,index=index,try_hard=try_hard):\n",
    "                if isom.extends_to_link():\n",
    "                    if isom.cusp_maps()[0].determinant()==1:\n",
    "                        return True\n",
    "    return False\n",
    "\n",
    "### Invariants\n",
    "\n",
    "def better_volume(M,index=100,try_hard=False):\n",
    "    '''Computes the verified volume. Returns 0 if SnapPy could not do it.'''\n",
    "    count=0\n",
    "    while count<index:\n",
    "        try:\n",
    "            return M.volume(verified=True)\n",
    "        except:\n",
    "            M.randomize()\n",
    "            count=count+1\n",
    "    if try_hard==True:\n",
    "        pos_triang=find_positive_triangulations(M,number=1,tries=index)\n",
    "        for X in pos_triang:\n",
    "            vol=better_volume(X,index)\n",
    "            if vol!=0:\n",
    "                return vol\n",
    "    return 0\n",
    "\n",
    "def better_find_canonical_triangulation(M,index=100,try_hard=False):\n",
    "    '''Computes the canonical triangulation. Returns None if SnapPy could not do it.'''\n",
    "    count=0\n",
    "    while count<index:\n",
    "        try:\n",
    "            return M.canonical_retriangulation()\n",
    "        except:\n",
    "            M.randomize()\n",
    "            count=count+1\n",
    "    if try_hard==True:\n",
    "        pos_triang=find_positive_triangulations(M,number=1,tries=index)\n",
    "        for X in pos_triang:\n",
    "            can=better_find_canonical_triangulation(X,index)\n",
    "            if can!=None:\n",
    "                return can\n",
    "    return None\n",
    "\n",
    "def better_create_diagram(M,index=100,try_hard=False):\n",
    "    '''Creates a knot diagram. Returns None if SnapPy could not do it.'''\n",
    "    count=0\n",
    "    while count<index:\n",
    "        try:\n",
    "            return M.exterior_to_link()\n",
    "        except:\n",
    "            M.randomize()\n",
    "            count=count+1\n",
    "    if try_hard==True:\n",
    "        pos_triang=find_positive_triangulations(M,number=1,tries=index)\n",
    "        for X in pos_triang:\n",
    "            D=better_create_diagram(X,index)\n",
    "            if D!=None:\n",
    "                return D\n",
    "    return None\n",
    "\n",
    "def subgroups_of_order_n(M,n):\n",
    "    '''\n",
    "    Returns the number of subgroups of order n of the fundamental group of M.\n",
    "    Warning: Works only fast for small n.\n",
    "    '''\n",
    "    return len(snappy.Manifold(M).covers(n))\n",
    "\n",
    "def subgroups_up_to_order_k(M,k):\n",
    "    '''\n",
    "    Returns the vector containing the number of subgroups of order n of the fundamental group of M for n=2,...,k.\n",
    "    Warning: Works only fast for small k.\n",
    "    '''\n",
    "    vector=[]\n",
    "    for n in range(2,k+1):\n",
    "        vector.append(subgroups_of_order_n(M,n))\n",
    "    return vector\n",
    "\n",
    "def better_symmetry_group(M,index=100,num_pos_triang=1):\n",
    "    '''\n",
    "    This function computes the symmetry group of the input manifold. \n",
    "    If the second entry is True it is proven to be the symmetry group.\n",
    "    '''\n",
    "    full=False\n",
    "    S='unclear'\n",
    "    try:\n",
    "        S=M.symmetry_group()\n",
    "        full=S.is_full_group()\n",
    "        if full:\n",
    "            return (S,full)\n",
    "    except (ValueError, RuntimeError, snappy.SnapPeaFatalError):\n",
    "        pass\n",
    "    pos_triang=find_positive_triangulations(M,tries=index,number=num_pos_triang)\n",
    "    if pos_triang==[]:\n",
    "        randomizeCount=0\n",
    "        while randomizeCount<index and full==False:\n",
    "            try:\n",
    "                S=M.symmetry_group()\n",
    "                full=S.is_full_group()\n",
    "                if full:\n",
    "                    return (S,full)\n",
    "                M.randomize()\n",
    "                randomizeCount=randomizeCount+1\n",
    "            except (ValueError, RuntimeError, snappy.SnapPeaFatalError):\n",
    "                M.randomize()\n",
    "                randomizeCount=randomizeCount+1\n",
    "    for X in pos_triang:\n",
    "        randomizeCount=0\n",
    "        while randomizeCount<index and full==False:\n",
    "            try:\n",
    "                S=X.symmetry_group()\n",
    "                full=S.is_full_group()\n",
    "                if full:\n",
    "                    return (S,full)\n",
    "                X.randomize()\n",
    "                randomizeCount=randomizeCount+1\n",
    "            except (ValueError, RuntimeError, snappy.SnapPeaFatalError):\n",
    "                X.randomize()\n",
    "                randomizeCount=randomizeCount+1\n",
    "    return (S,full)\n",
    "\n",
    "def better_cusp_areas(A,index=100,try_hard=False):\n",
    "    '''Computes the verified cusp areas. Returns 0 if SnapPy could not do it.'''\n",
    "    M=A.high_precision()\n",
    "    count=0\n",
    "    while count<index:\n",
    "        try:\n",
    "            return M.cusp_areas(verified=True)\n",
    "        except:\n",
    "            M.randomize()\n",
    "            count=count+1\n",
    "    if try_hard==True:\n",
    "        pos_triang=find_positive_triangulations(M,number=1,tries=index)\n",
    "        for X in pos_triang:\n",
    "            vol=better_cusp_areas(X,index)\n",
    "            if vol!=0:\n",
    "                return vol\n",
    "    return 0\n",
    "\n",
    "#### Hopf RGB links\n",
    "\n",
    "def create_pairs(RBG,k,m):\n",
    "    '''\n",
    "    Takes as input a Hopf RGB link with components 0=red, 1=blue and 2=green and two integers k<m.\n",
    "    It creates the pairs of knots (K_B^{0,n}, K_G^{0,n}) for k<n<m and returns them as a list.\n",
    "    '''\n",
    "    pairs=[]\n",
    "    for n in range(k+1,m):\n",
    "        L.dehn_fill([(0,1),(n,1),(0,0)])\n",
    "        KG=L.filled_triangulation()\n",
    "        KG.set_peripheral_curves( [[[KG.homological_longitude()[1], 0], [KG.homological_longitude()[0], KG.homological_longitude()[1]]]])\n",
    "        KG.set_name('KG_'+str(n))   \n",
    "        \n",
    "        L.dehn_fill([(0,1),(0,0),(n,1)])\n",
    "        KB=L.filled_triangulation()\n",
    "        KB.set_peripheral_curves( [[[KB.homological_longitude()[1], 0], [KB.homological_longitude()[0], KB.homological_longitude()[1]]]])\n",
    "        KB.set_name('KB_'+str(n))\n",
    "        \n",
    "        pairs.append([KB,KG])\n",
    "        \n",
    "    return pairs\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "88d79904",
   "metadata": {},
   "source": [
    "We start with the example Hopf RBG link from Figure 6."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "0144fccd",
   "metadata": {},
   "outputs": [],
   "source": [
    "L=snappy.Manifold('MainExampleHopfRBGLink.lnk')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "c0e03c62",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 108 graphics primitives"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "L.link().sage_link().plot()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8505c228",
   "metadata": {},
   "source": [
    "First we create the knots K_B^{0,n} and K_G^{0,n} for n in [-10,10]:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "ad2d786a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[KB_-20(0,0), KG_-20(0,0)],\n",
       " [KB_-19(0,0), KG_-19(0,0)],\n",
       " [KB_-18(0,0), KG_-18(0,0)],\n",
       " [KB_-17(0,0), KG_-17(0,0)],\n",
       " [KB_-16(0,0), KG_-16(0,0)],\n",
       " [KB_-15(0,0), KG_-15(0,0)],\n",
       " [KB_-14(0,0), KG_-14(0,0)],\n",
       " [KB_-13(0,0), KG_-13(0,0)],\n",
       " [KB_-12(0,0), KG_-12(0,0)],\n",
       " [KB_-11(0,0), KG_-11(0,0)],\n",
       " [KB_-10(0,0), KG_-10(0,0)],\n",
       " [KB_-9(0,0), KG_-9(0,0)],\n",
       " [KB_-8(0,0), KG_-8(0,0)],\n",
       " [KB_-7(0,0), KG_-7(0,0)],\n",
       " [KB_-6(0,0), KG_-6(0,0)],\n",
       " [KB_-5(0,0), KG_-5(0,0)],\n",
       " [KB_-4(0,0), KG_-4(0,0)],\n",
       " [KB_-3(0,0), KG_-3(0,0)],\n",
       " [KB_-2(0,0), KG_-2(0,0)],\n",
       " [KB_-1(0,0), KG_-1(0,0)],\n",
       " [KB_0(0,0), KG_0(0,0)],\n",
       " [KB_1(0,0), KG_1(0,0)],\n",
       " [KB_2(0,0), KG_2(0,0)],\n",
       " [KB_3(0,0), KG_3(0,0)],\n",
       " [KB_4(0,0), KG_4(0,0)],\n",
       " [KB_5(0,0), KG_5(0,0)],\n",
       " [KB_6(0,0), KG_6(0,0)],\n",
       " [KB_7(0,0), KG_7(0,0)],\n",
       " [KB_8(0,0), KG_8(0,0)],\n",
       " [KB_9(0,0), KG_9(0,0)],\n",
       " [KB_10(0,0), KG_10(0,0)],\n",
       " [KB_11(0,0), KG_11(0,0)],\n",
       " [KB_12(0,0), KG_12(0,0)],\n",
       " [KB_13(0,0), KG_13(0,0)],\n",
       " [KB_14(0,0), KG_14(0,0)],\n",
       " [KB_15(0,0), KG_15(0,0)],\n",
       " [KB_16(0,0), KG_16(0,0)],\n",
       " [KB_17(0,0), KG_17(0,0)],\n",
       " [KB_18(0,0), KG_18(0,0)],\n",
       " [KB_19(0,0), KG_19(0,0)],\n",
       " [KB_20(0,0), KG_20(0,0)]]"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pairs=create_pairs(L,-21,21)\n",
    "pairs"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6b4c5519",
   "metadata": {},
   "source": [
    "Next we compare the various knot invariants and in particular show that the canonical triangulations and the homflypt polynomials (and sometimes the number of covers) can distinguish these knots, while all other standard invariants seem to agree."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "cffa4986",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Knots where the canonical triangulations are the same: [[KB_-1(0,0), KG_-1(0,0)], [KB_0(0,0), KG_0(0,0)], [KB_1(0,0), KG_1(0,0)]]\n",
      "Knots where the canonical triangulations could not be computed: []\n",
      "Time taken: 0.0007259805997212727  minutes\n"
     ]
    }
   ],
   "source": [
    "### Comparing the canonical triangulations.\n",
    "start_time=time.time()\n",
    "\n",
    "different=[]\n",
    "same=[]\n",
    "unclear=[]\n",
    "for [B,G] in pairs:\n",
    "    CB=better_find_canonical_triangulation(B,try_hard=True)\n",
    "    CG=better_find_canonical_triangulation(G,try_hard=True)\n",
    "    if CB!=None:\n",
    "        if CG!=None:\n",
    "            if CB.num_tetrahedra()==CG.num_tetrahedra():\n",
    "                if CB.isomorphisms_to(CG)==[]:\n",
    "                    different.append([B,G])\n",
    "                else:\n",
    "                    same.append([B,G])\n",
    "            else:\n",
    "                different.append([B,G])\n",
    "        else:\n",
    "            unclear.append([B,G])\n",
    "    else:\n",
    "        unclear.append([B,G]) \n",
    "        \n",
    "print('Knots where the canonical triangulations are the same:',same)\n",
    "print('Knots where the canonical triangulations could not be computed:',unclear)   \n",
    "print('Time taken:',(time.time()-start_time)/60,' minutes')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "fc03a56c",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Number of knots where the Alexander polynomials are equal: 41\n",
      "Knots where the Alexander polynomials are different: 0\n",
      "Time taken: 0.00478131373723348  minutes\n"
     ]
    }
   ],
   "source": [
    "### Comparing the Alexander polynomials.\n",
    "start_time=time.time()\n",
    "\n",
    "different=[]\n",
    "same=[]\n",
    "unclear=[]\n",
    "for [B,G] in pairs:\n",
    "    aB=B.alexander_polynomial()\n",
    "    aG=G.alexander_polynomial()\n",
    "    if aB==aG:\n",
    "        same.append([B,G])\n",
    "    else:\n",
    "        different.append([B,G])\n",
    "        \n",
    "print('Number of knots where the Alexander polynomials are equal:',len(same))\n",
    "print('Knots where the Alexander polynomials are different:',len(different))\n",
    "print('Time taken:',(time.time()-start_time)/60,' minutes')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "93d330a3",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Number of knots where the symmetry groups are the same: 41\n",
      "Knots with different symmetry groups: []\n",
      "Knots where the symmetry group could not be computed: []\n",
      "Time taken: 0.0005512317021687825  minutes\n"
     ]
    }
   ],
   "source": [
    "### Comparing the symmetry groups.\n",
    "start_time=time.time()\n",
    "\n",
    "different=[]\n",
    "same=[]\n",
    "unclear=[]\n",
    "for [B,G] in pairs:\n",
    "    SB=better_symmetry_group(B)\n",
    "    SG=better_symmetry_group(G)\n",
    "    if SB[1]==True:\n",
    "        if SG[1]==True:\n",
    "            if SB[0].order()==SG[0].order():\n",
    "                same.append([B,G])\n",
    "            else:\n",
    "                different.append([B,G])\n",
    "        else:\n",
    "            unclear.append([B,G])\n",
    "    else:\n",
    "        unclear.append([B,G]) \n",
    "        \n",
    "print('Number of knots where the symmetry groups are the same:',len(same))\n",
    "print('Knots with different symmetry groups:',different)  \n",
    "print('Knots where the symmetry group could not be computed:',unclear)   \n",
    "print('Time taken:',(time.time()-start_time)/60,' minutes')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "aa6c7786",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Number of knots where the volumes overlap: 41\n",
      "Knots with different volumes: []\n",
      "Knots where the volumes could not be computed: []\n",
      "Time taken: 0.04754587014516195  minutes\n"
     ]
    }
   ],
   "source": [
    "### Comparing the volumes.\n",
    "start_time=time.time()\n",
    "\n",
    "different=[]\n",
    "same=[]\n",
    "unclear=[]\n",
    "for [B,G] in pairs:\n",
    "    volB=better_volume(B,try_hard=True)\n",
    "    volG=better_volume(G,try_hard=True)\n",
    "    if volB!=0:\n",
    "        if volG!=0:\n",
    "            if volB.overlaps(volG):\n",
    "                same.append([B,G])\n",
    "            else:\n",
    "                different.append([B,G])\n",
    "        else:\n",
    "            unclear.append([B,G])\n",
    "    else:\n",
    "        unclear.append([B,G]) \n",
    "        \n",
    "print('Number of knots where the volumes overlap:',len(same))\n",
    "print('Knots with different volumes:',different)  \n",
    "print('Knots where the volumes could not be computed:',unclear)   \n",
    "print('Time taken:',(time.time()-start_time)/60,' minutes')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "ea4e7e77",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Number of knots where the cusp areas overlap: 41\n",
      "Knots with different cusp areas: []\n",
      "Knots where the cusp areas could not be computed: []\n",
      "Time taken: 0.222506316502889  minutes\n"
     ]
    }
   ],
   "source": [
    "### Comparing the cusp areas.\n",
    "start_time=time.time()\n",
    "\n",
    "different=[]\n",
    "same=[]\n",
    "unclear=[]\n",
    "for [B,G] in pairs:\n",
    "    volB=better_cusp_areas(B,try_hard=True)\n",
    "    volG=better_cusp_areas(G,try_hard=True)\n",
    "    if volB!=0:\n",
    "        if volG!=0:\n",
    "            if volB[0].overlaps(volG[0]):\n",
    "                same.append([B,G])\n",
    "            else:\n",
    "                different.append([B,G])\n",
    "        else:\n",
    "            unclear.append([B,G])\n",
    "    else:\n",
    "        unclear.append([B,G]) \n",
    "        \n",
    "print('Number of knots where the cusp areas overlap:',len(same))\n",
    "print('Knots with different cusp areas:',different)  \n",
    "print('Knots where the cusp areas could not be computed:',unclear)   \n",
    "print('Time taken:',(time.time()-start_time)/60,' minutes')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "a2f0ced5",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "We look at covers of degree: 3\n",
      "Number of knots where the number of covers agree: 41\n",
      "Knots with different numbers of covers: []\n",
      "Time taken: 0.003764617443084717  minutes\n"
     ]
    }
   ],
   "source": [
    "### Comparing the number of covers of degree d.\n",
    "start_time=time.time()\n",
    "d=3\n",
    "print('We look at covers of degree:',d)\n",
    "\n",
    "different=[]\n",
    "same=[]\n",
    "\n",
    "for [B,G] in pairs:\n",
    "    sB=subgroups_of_order_n(B,d)\n",
    "    sG=subgroups_of_order_n(G,d)\n",
    "    if sB==sG:\n",
    "        same.append([B,G])\n",
    "    else:\n",
    "        different.append([B,G])\n",
    " \n",
    "        \n",
    "print('Number of knots where the number of covers agree:',len(same))\n",
    "print('Knots with different numbers of covers:',different)  \n",
    "print('Time taken:',(time.time()-start_time)/60,' minutes')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "f36cbed2",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "We look at covers of degree: 4\n",
      "Number of knots where the number of covers agree: 41\n",
      "Knots with different numbers of covers: []\n",
      "Time taken: 0.004775861899058024  minutes\n"
     ]
    }
   ],
   "source": [
    "### Comparing the number of covers of degree d.\n",
    "start_time=time.time()\n",
    "d=4\n",
    "print('We look at covers of degree:',d)\n",
    "\n",
    "different=[]\n",
    "same=[]\n",
    "\n",
    "for [B,G] in pairs:\n",
    "    sB=subgroups_of_order_n(B,d)\n",
    "    sG=subgroups_of_order_n(G,d)\n",
    "    if sB==sG:\n",
    "        same.append([B,G])\n",
    "    else:\n",
    "        different.append([B,G])\n",
    " \n",
    "        \n",
    "print('Number of knots where the number of covers agree:',len(same))\n",
    "print('Knots with different numbers of covers:',different)  \n",
    "print('Time taken:',(time.time()-start_time)/60,' minutes')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "3a45fe73",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "We look at covers of degree: 5\n",
      "Number of knots where the number of covers agree: 29\n",
      "Knots with different numbers of covers: [[KB_-20(0,0), KG_-20(0,0)], [KB_-18(0,0), KG_-18(0,0)], [KB_-16(0,0), KG_-16(0,0)], [KB_-8(0,0), KG_-8(0,0)], [KB_-6(0,0), KG_-6(0,0)], [KB_-4(0,0), KG_-4(0,0)], [KB_4(0,0), KG_4(0,0)], [KB_6(0,0), KG_6(0,0)], [KB_8(0,0), KG_8(0,0)], [KB_16(0,0), KG_16(0,0)], [KB_18(0,0), KG_18(0,0)], [KB_20(0,0), KG_20(0,0)]]\n",
      "Time taken: 0.04880199829737345  minutes\n"
     ]
    }
   ],
   "source": [
    "### Comparing the number of covers of degree d.\n",
    "start_time=time.time()\n",
    "d=5\n",
    "print('We look at covers of degree:',d)\n",
    "\n",
    "different=[]\n",
    "same=[]\n",
    "\n",
    "for [B,G] in pairs:\n",
    "    sB=subgroups_of_order_n(B,d)\n",
    "    sG=subgroups_of_order_n(G,d)\n",
    "    if sB==sG:\n",
    "        same.append([B,G])\n",
    "    else:\n",
    "        different.append([B,G])\n",
    " \n",
    "        \n",
    "print('Number of knots where the number of covers agree:',len(same))\n",
    "print('Knots with different numbers of covers:',different)  \n",
    "print('Time taken:',(time.time()-start_time)/60,' minutes')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "f3e16180",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Knots where we could not find a diagram: []\n",
      "Time taken: 3.0687294801076255  minutes\n"
     ]
    }
   ],
   "source": [
    "### Create diagrams\n",
    "start_time=time.time()\n",
    "\n",
    "pairs=create_pairs(L,-8,8)\n",
    "\n",
    "diagrams=[]\n",
    "unclear=[]\n",
    "\n",
    "for [B,G] in pairs:\n",
    "    DB=better_create_diagram(B,try_hard=True)\n",
    "    DG=better_create_diagram(G,try_hard=True)\n",
    "    DB.simplify('global')\n",
    "    DG.simplify('global')\n",
    "    if DB!=None:\n",
    "        if DG!=None:\n",
    "            diagrams.append([B,DB,G,DG])\n",
    "        else:\n",
    "            unclear.append([B,G])\n",
    "    else:\n",
    "        unclear.append([B,G])\n",
    " \n",
    "print('Knots where we could not find a diagram:',unclear)  \n",
    "print('Time taken:',(time.time()-start_time)/60,' minutes')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "c52f18c0",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[KB_-7(0,0),\n",
       "  <Link: 1 comp; 240 cross>,\n",
       "  KG_-7(0,0),\n",
       "  <Link: 1 comp; 161 cross>],\n",
       " [KB_-6(0,0),\n",
       "  <Link: 1 comp; 136 cross>,\n",
       "  KG_-6(0,0),\n",
       "  <Link: 1 comp; 169 cross>],\n",
       " [KB_-5(0,0),\n",
       "  <Link: 1 comp; 122 cross>,\n",
       "  KG_-5(0,0),\n",
       "  <Link: 1 comp; 115 cross>],\n",
       " [KB_-4(0,0), <Link: 1 comp; 102 cross>, KG_-4(0,0), <Link: 1 comp; 95 cross>],\n",
       " [KB_-3(0,0), <Link: 1 comp; 76 cross>, KG_-3(0,0), <Link: 1 comp; 75 cross>],\n",
       " [KB_-2(0,0), <Link: 1 comp; 56 cross>, KG_-2(0,0), <Link: 1 comp; 55 cross>],\n",
       " [KB_-1(0,0), <Link: 1 comp; 34 cross>, KG_-1(0,0), <Link: 1 comp; 35 cross>],\n",
       " [KB_0(0,0), <Link: 1 comp; 12 cross>, KG_0(0,0), <Link: 1 comp; 12 cross>],\n",
       " [KB_1(0,0), <Link: 1 comp; 35 cross>, KG_1(0,0), <Link: 1 comp; 36 cross>],\n",
       " [KB_2(0,0), <Link: 1 comp; 56 cross>, KG_2(0,0), <Link: 1 comp; 57 cross>],\n",
       " [KB_3(0,0), <Link: 1 comp; 76 cross>, KG_3(0,0), <Link: 1 comp; 78 cross>],\n",
       " [KB_4(0,0), <Link: 1 comp; 102 cross>, KG_4(0,0), <Link: 1 comp; 99 cross>],\n",
       " [KB_5(0,0), <Link: 1 comp; 116 cross>, KG_5(0,0), <Link: 1 comp; 117 cross>],\n",
       " [KB_6(0,0), <Link: 1 comp; 168 cross>, KG_6(0,0), <Link: 1 comp; 143 cross>],\n",
       " [KB_7(0,0), <Link: 1 comp; 250 cross>, KG_7(0,0), <Link: 1 comp; 156 cross>]]"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "diagrams"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "1ee29c1a",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "KB_-7(0,0)\n",
      "63*v^36 - 68*v^34 - 506*v^32 + 1451*v^30 - 1582*v^28 + 797*v^26 - 155*v^24 - 16*v^20 + 60*v^18 - 85*v^16 + 55*v^14 - 15*v^12 + v^10 + 1\n",
      "KG_-7(0,0)\n",
      "84*v^36 - 194*v^34 - 192*v^32 + 1035*v^30 - 1273*v^28 + 675*v^26 - 135*v^24 - 9*v^20 + 26*v^18 - 19*v^16 - 9*v^14 + 16*v^12 - 5*v^10 + 1\n",
      "------------\n",
      "KB_-6(0,0)\n",
      "48*v^32 - 52*v^30 - 374*v^28 + 1063*v^26 - 1145*v^24 + 569*v^22 - 109*v^20 - 14*v^18 + 52*v^16 - 73*v^14 + 47*v^12 - 13*v^10 + v^8 + 1\n",
      "KG_-6(0,0)\n",
      "63*v^32 - 142*v^30 - 150*v^28 + 767*v^26 - 926*v^24 + 483*v^22 - 95*v^20 - 8*v^18 + 23*v^16 - 17*v^14 - 7*v^12 + 13*v^10 - 4*v^8 + 1\n",
      "------------\n",
      "KB_-5(0,0)\n",
      "35*v^28 - 38*v^26 - 262*v^24 + 735*v^22 - 778*v^20 + 379*v^18 - 83*v^16 + 44*v^14 - 61*v^12 + 39*v^10 - 11*v^8 + v^6 + 1\n",
      "KG_-5(0,0)\n",
      "45*v^28 - 98*v^26 - 113*v^24 + 539*v^22 - 634*v^20 + 323*v^18 - 69*v^16 + 20*v^14 - 15*v^12 - 5*v^10 + 10*v^8 - 3*v^6 + 1\n",
      "------------\n",
      "KB_-4(0,0)\n",
      "24*v^24 - 26*v^22 - 170*v^20 + 467*v^18 - 481*v^16 + 217*v^14 - 5*v^12 - 49*v^10 + 31*v^8 - 9*v^6 + v^4 + 1\n",
      "KG_-4(0,0)\n",
      "30*v^24 - 62*v^22 - 81*v^20 + 351*v^18 - 397*v^16 + 189*v^14 - 19*v^12 - 13*v^10 - 3*v^8 + 7*v^6 - 2*v^4 + 1\n",
      "------------\n",
      "KB_-3(0,0)\n",
      "15*v^20 - 16*v^18 - 98*v^16 + 259*v^14 - 262*v^12 + 141*v^10 - 56*v^8 + 23*v^6 - 7*v^4 + v^2 + 1\n",
      "KG_-3(0,0)\n",
      "18*v^20 - 34*v^18 - 54*v^16 + 203*v^14 - 220*v^12 + 113*v^10 - 28*v^8 - v^6 + 4*v^4 - v^2 + 1\n",
      "------------\n",
      "KB_-2(0,0)\n",
      "8*v^16 - 8*v^14 - 46*v^12 + 105*v^10 - 77*v^8 + 12*v^6 + 10*v^4 - 5*v^2 + 2\n",
      "KG_-2(0,0)\n",
      "9*v^16 - 14*v^14 - 32*v^12 + 91*v^10 - 77*v^8 + 26*v^6 - 4*v^4 + v^2 + 1\n",
      "------------\n",
      "KB_-1(0,0)\n",
      "3*v^12 - 2*v^10 - 18*v^8 + 35*v^6 - 23*v^4 + 6*v^2 + 1/v^2 - 1\n",
      "KG_-1(0,0)\n",
      "3*v^12 - 2*v^10 - 18*v^8 + 35*v^6 - 23*v^4 + 6*v^2 + 1/v^2 - 1\n",
      "------------\n",
      "KB_0(0,0)\n",
      "2*v^4 - 6*v^2 - 2/v^2 + 7\n",
      "KG_0(0,0)\n",
      "2*v^4 - 6*v^2 - 2/v^2 + 7\n",
      "------------\n",
      "KB_1(0,0)\n",
      "-v^4 + 18/v^2 - 45/v^4 + 38/v^6 - 11/v^8 + 2\n",
      "KG_1(0,0)\n",
      "-v^4 + 18/v^2 - 45/v^4 + 38/v^6 - 11/v^8 + 2\n",
      "------------\n",
      "KB_2(0,0)\n",
      "2*v^2 + 27/v^2 - 55/v^4 + 122/v^6 - 168/v^8 + 113/v^10 - 29/v^12 - 11\n",
      "KG_2(0,0)\n",
      "-15/v^2 + 15/v^4 + 52/v^6 - 126/v^8 + 99/v^10 - 27/v^12 + 3\n",
      "------------\n",
      "KB_3(0,0)\n",
      "-20/v^2 + 38/v^4 - 23/v^6 - 81/v^8 + 272/v^10 - 362/v^12 + 227/v^14 - 55/v^16 + 5\n",
      "KG_3(0,0)\n",
      "-4/v^2 + 10/v^4 - 23/v^6 - 11/v^8 + 160/v^10 - 278/v^12 + 195/v^14 - 50/v^16 + 2\n",
      "------------\n",
      "KB_4(0,0)\n",
      "6/v^2 - 28/v^4 + 47/v^6 - 25/v^8 + 5/v^10 - 153/v^12 + 483/v^14 - 625/v^16 + 379/v^18 - 89/v^20 + 1\n",
      "KG_4(0,0)\n",
      "2/v^2 - 7/v^4 + 3/v^6 + 31/v^8 - 79/v^10 + 1/v^12 + 287/v^14 - 481/v^16 + 323/v^18 - 80/v^20 + 1\n",
      "------------\n",
      "KB_5(0,0)\n",
      "8/v^4 - 36/v^6 + 59/v^8 - 41/v^10 + 24/v^12 - 7/v^14 - 242/v^16 + 755/v^18 - 958/v^20 + 569/v^22 - 131/v^24 + 1\n",
      "KG_5(0,0)\n",
      "3/v^4 - 10/v^6 + 5/v^8 + 15/v^10 + 10/v^12 - 91/v^14 - 18/v^16 + 459/v^18 - 739/v^20 + 483/v^22 - 117/v^24 + 1\n",
      "------------\n",
      "KB_6(0,0)\n",
      "10/v^6 - 44/v^8 + 71/v^10 - 49/v^12 + 11/v^14 + 25/v^16 - 16/v^18 - 350/v^20 + 1087/v^22 - 1361/v^24 + 797/v^26 - 181/v^28 + 1\n",
      "KG_6(0,0)\n",
      "4/v^6 - 13/v^8 + 7/v^10 + 17/v^12 - 23/v^14 + 53/v^16 - 142/v^18 - 36/v^20 + 671/v^22 - 1052/v^24 + 675/v^26 - 161/v^28 + 1\n",
      "------------\n",
      "KB_7(0,0)\n",
      "12/v^8 - 52/v^10 + 83/v^12 - 57/v^14 + 13/v^16 + 1/v^18 + 35/v^20 - 26/v^22 - 478/v^24 + 1479/v^26 - 1834/v^28 + 1063/v^30 - 239/v^32 + 1\n",
      "KG_7(0,0)\n",
      "5/v^8 - 16/v^10 + 9/v^12 + 19/v^14 - 26/v^16 + 9/v^18 + 63/v^20 - 194/v^22 - 59/v^24 + 923/v^26 - 1420/v^28 + 899/v^30 - 212/v^32 + 1\n",
      "------------\n",
      "Knots where the HOMFLYPT polynomials are equal: [[KB_-1(0,0), KG_-1(0,0)], [KB_0(0,0), KG_0(0,0)], [KB_1(0,0), KG_1(0,0)]]\n",
      "Number of knots where the HOMFLYPT polynomials are different: 12\n",
      "Time taken: 0.08436941703160604  minutes\n"
     ]
    }
   ],
   "source": [
    "### Comparing the HOMFLYPT polynomials.\n",
    "start_time=time.time()\n",
    "var('v')\n",
    "\n",
    "different=[]\n",
    "same=[]\n",
    "unclear=[]\n",
    "for [B,DB,G,DG] in diagrams:\n",
    "    aB=DB.sage_link().homfly_polynomial(normalization='vz')\n",
    "    print(B)\n",
    "    print(aB(v,0).expand())\n",
    "    aG=DG.sage_link().homfly_polynomial(normalization='vz')\n",
    "    print(G)\n",
    "    print(aG(v,0).expand())\n",
    "    if aB==aG:\n",
    "        same.append([B,G])\n",
    "    else:\n",
    "        different.append([B,G])\n",
    "    print('------------')\n",
    "        \n",
    "print('Knots where the HOMFLYPT polynomials are equal:',same)\n",
    "print('Number of knots where the HOMFLYPT polynomials are different:',len(different))\n",
    "print('Time taken:',(time.time()-start_time)/60,' minutes')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "6af86c59",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Number of knots where the knot Floer homology invariants are equal: 7\n",
      "Knots where the knot Floer homology invariants are different: []\n",
      "Time taken: 0.30374369621276853  minutes\n"
     ]
    }
   ],
   "source": [
    "### Comparing the knot floer homologies.\n",
    "start_time=time.time()\n",
    "\n",
    "different=[]\n",
    "same=[]\n",
    "unclear=[]\n",
    "for [B,DB,G,DG] in diagrams[4:-4]:\n",
    "    aB=DB.knot_floer_homology()\n",
    "    aG=DG.knot_floer_homology()\n",
    "    if aB==aG:\n",
    "        same.append([B,G])\n",
    "    else:\n",
    "        different.append([B,G])\n",
    "        \n",
    "print('Number of knots where the knot Floer homology invariants are equal:',len(same))\n",
    "print('Knots where the knot Floer homology invariants are different:',different)\n",
    "print('Time taken:',(time.time()-start_time)/60,' minutes')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "0b7b8ff2",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Number of knots where the signatures are equal: 7\n",
      "Knots where the signatures are different: []\n",
      "Time taken: 0.0009354472160339356  minutes\n"
     ]
    }
   ],
   "source": [
    "### Comparing the signatures.\n",
    "start_time=time.time()\n",
    "\n",
    "different=[]\n",
    "same=[]\n",
    "unclear=[]\n",
    "for [B,DB,G,DG] in diagrams[4:-4]:\n",
    "    aB=DB.signature()\n",
    "    aG=DG.signature()\n",
    "    if aB==aG:\n",
    "        same.append([B,G])\n",
    "    else:\n",
    "        different.append([B,G])\n",
    "        \n",
    "print('Number of knots where the signatures are equal:',len(same))\n",
    "print('Knots where the signatures are different:',different)\n",
    "print('Time taken:',(time.time()-start_time)/60,' minutes')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7890ed74",
   "metadata": {},
   "source": [
    "Similarly, we can check more complicated Hopf RBG links. It is also interesting that we can do the same for Hopf RBG links with fewer ribbon intersections. A concrete example is the following.  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "id": "6391cdef",
   "metadata": {},
   "outputs": [],
   "source": [
    "L=snappy.Manifold('3strand_working_complicated.lnk')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "id": "fbd5cf0a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 250 graphics primitives"
      ]
     },
     "execution_count": 48,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "L.link().sage_link().plot()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "id": "cd8bfb35",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[KB_-10(0,0), KG_-10(0,0)],\n",
       " [KB_-9(0,0), KG_-9(0,0)],\n",
       " [KB_-8(0,0), KG_-8(0,0)],\n",
       " [KB_-7(0,0), KG_-7(0,0)],\n",
       " [KB_-6(0,0), KG_-6(0,0)],\n",
       " [KB_-5(0,0), KG_-5(0,0)],\n",
       " [KB_-4(0,0), KG_-4(0,0)],\n",
       " [KB_-3(0,0), KG_-3(0,0)],\n",
       " [KB_-2(0,0), KG_-2(0,0)],\n",
       " [KB_-1(0,0), KG_-1(0,0)],\n",
       " [KB_0(0,0), KG_0(0,0)],\n",
       " [KB_1(0,0), KG_1(0,0)],\n",
       " [KB_2(0,0), KG_2(0,0)],\n",
       " [KB_3(0,0), KG_3(0,0)],\n",
       " [KB_4(0,0), KG_4(0,0)],\n",
       " [KB_5(0,0), KG_5(0,0)],\n",
       " [KB_6(0,0), KG_6(0,0)],\n",
       " [KB_7(0,0), KG_7(0,0)],\n",
       " [KB_8(0,0), KG_8(0,0)],\n",
       " [KB_9(0,0), KG_9(0,0)],\n",
       " [KB_10(0,0), KG_10(0,0)]]"
      ]
     },
     "execution_count": 49,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pairs=create_pairs(L,-11,11)\n",
    "pairs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "id": "966b1ff9",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Knots where the canonical triangulations are the same: [[KB_-1(0,0), KG_-1(0,0)], [KB_0(0,0), KG_0(0,0)], [KB_1(0,0), KG_1(0,0)]]\n",
      "Knots where the canonical triangulations could not be computed: []\n",
      "Time taken: 0.00893728733062744  minutes\n"
     ]
    }
   ],
   "source": [
    "### Comparing the canonical triangulations.\n",
    "start_time=time.time()\n",
    "\n",
    "different=[]\n",
    "same=[]\n",
    "unclear=[]\n",
    "for [B,G] in pairs:\n",
    "    CB=better_find_canonical_triangulation(B,try_hard=True)\n",
    "    CG=better_find_canonical_triangulation(G,try_hard=True)\n",
    "    if CB!=None:\n",
    "        if CG!=None:\n",
    "            if CB.num_tetrahedra()==CG.num_tetrahedra():\n",
    "                if CB.isomorphisms_to(CG)==[]:\n",
    "                    different.append([B,G])\n",
    "                else:\n",
    "                    same.append([B,G])\n",
    "            else:\n",
    "                different.append([B,G])\n",
    "        else:\n",
    "            unclear.append([B,G])\n",
    "    else:\n",
    "        unclear.append([B,G]) \n",
    "        \n",
    "print('Knots where the canonical triangulations are the same:',same)\n",
    "print('Knots where the canonical triangulations could not be computed:',unclear)   \n",
    "print('Time taken:',(time.time()-start_time)/60,' minutes')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3fca81d6",
   "metadata": {},
   "source": [
    "We also verify that the constructed Legendrian links are really different."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "id": "787a5fb9",
   "metadata": {},
   "outputs": [],
   "source": [
    "L=snappy.Manifold('Legendrian_Hopf_RBG.lnk')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "id": "ef9c2d88",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 117 graphics primitives"
      ]
     },
     "execution_count": 52,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "L.link().sage_link().plot()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "id": "de34e0c4",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "unnamed link_filled(0,0)"
      ]
     },
     "execution_count": 53,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "L.dehn_fill([(0,1),(-2,1),(0,0)])\n",
    "B=L.filled_triangulation()\n",
    "B"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "id": "ee0594bc",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "unnamed link_filled(0,0)"
      ]
     },
     "execution_count": 54,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "L.dehn_fill([(0,1),(0,0),(-2,1)])\n",
    "G=L.filled_triangulation()\n",
    "G"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "id": "771069b0",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "False"
      ]
     },
     "execution_count": 55,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "B.is_isometric_to(G)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "id": "a8e83ca2",
   "metadata": {},
   "outputs": [],
   "source": [
    "CB=B.canonical_retriangulation()\n",
    "CG=G.canonical_retriangulation()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "id": "91abf6a7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "22"
      ]
     },
     "execution_count": 57,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "CG.num_tetrahedra()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "id": "fcf04d8b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "21"
      ]
     },
     "execution_count": 58,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "CB.num_tetrahedra()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "id": "8f79668f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Link: 1 comp; 72 cross>"
      ]
     },
     "execution_count": 59,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "DB=B.exterior_to_link()\n",
    "DB"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "id": "719858e9",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Link: 1 comp; 61 cross>"
      ]
     },
     "execution_count": 60,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "DG=G.exterior_to_link()\n",
    "DG"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "id": "d7194cf8",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "v"
      ]
     },
     "execution_count": 61,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "var('v')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "id": "33ff3673",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "9*v^22 - 14*v^20 - 32*v^18 + 91*v^16 - 77*v^14 + 26*v^12 - 4*v^10 + v^6 + v^2"
      ]
     },
     "execution_count": 62,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "DG.sage_link().homfly_polynomial(normalization='vz')(v,0).expand()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "id": "bcf78340",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "8*v^22 - 8*v^20 - 46*v^18 + 105*v^16 - 77*v^14 + 12*v^12 + 10*v^10 - 6*v^8 + 2*v^6 + v^2"
      ]
     },
     "execution_count": 63,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "DB.sage_link().homfly_polynomial(normalization='vz')(v,0).expand()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "adfab154",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.6",
   "language": "sage",
   "name": "sagemath-9.6"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

